Pomeron evolution, entanglement entropy and Abramovskii-Gribov-Kancheli cutting rules

We use Pomeron evolution equation in zero transverse dimension based on the Abramovskii-Gribov-Kancheli~(AGK) cutting rules to calculate the von Neumann entropy and $q$-moments that used as an experimental test for the Koba-Nielsen-Olesen~(KNO) scaling. In order to avoid the negative probabilities that emerge from the negative AGK weights in the Minkowski space, we reformulate the Pomeron evolution in the Euclidean space. The resulting positive definite probabilities for cut and uncut Pomerons are used in calculating the $q$-moments. The comparison to the experimental data shows that our AGK based model successfully describes $q$-moments dependence on the mean multiplicity without any adjustable parameter in the experimental data of the $\mathtt{p-p}$ collisions by $\mathtt{ALICE}$ Collaboration.

==> CqmomentsF.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14807,        432]
NotebookOptionsPosition[     12648,        398]
NotebookOutlinePosition[     13075,        415]
CellTagsIndexPosition[     13032,        412]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "*", "Probability", " ", "of", " ", "our", " ", "AGK", " ", "model"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.964350827285302*^9, 3.964350840443924*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d0076754-0638-4f4d-886f-64af98b61df7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pm", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", "3"], ")"}], "m"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}]], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "x"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.962628433597327*^9, 3.962628450851676*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"23de5b32-13a6-49fb-85ee-989adf23da1a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{"<", "m", ">"}]}], "***)"}]], "Input",
 CellChangeTimes->{{3.9643508656354847`*^9, 3.9643508738068867`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"dbc07b02-233d-4844-9b64-83fa54b98df7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avenx", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", "x"], "+", 
    FractionBox["3", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "x"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9626284964772177`*^9, 3.962628502992529*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"813a1bb1-4c0a-4718-b2ff-eafa03500965"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{"<", 
    RowBox[{"m", "^", "a"}], ">"}]}], "*******)"}]], "Input",
 CellChangeTimes->{{3.964350879190694*^9, 3.96435088545865*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"654da23e-5716-4576-afeb-ff99ef393236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avePoly", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}]}], "3"]}], "]"}]}], 
     RowBox[{"1", "-", "x"}]]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"1", "-", "x"}]}], "]"}]}], 
    RowBox[{"1", "-", "x"}]]}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"bb7157b2-7503-42ba-9760-1467126c92ba"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "q"}], "-", 
    RowBox[{"moments", " ", "as", " ", "function", " ", "of", " ", "x"}]}], 
   "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", "\[Alpha]Y"}], "]"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.964350903017271*^9, 3.964350921073512*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ff060948-a8dd-486e-9682-18ca54684567"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cqx", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"avePoly", "[", "a", "]"}], "/", 
    RowBox[{"avenx", "^", "a"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.962628869358096*^9, 3.9626288999727373`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f39d4e61-d7c2-48bb-b1d7-e424d26723ae"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "q"}], "-", 
    RowBox[{"moments", " ", "C_a", " ", "as", " ", "function", " ", "of"}]}], 
   " ", "<", "m", ">", " ", 
   RowBox[{"denoted", " ", "by", " ", "n"}]}]}]], "Input",
 CellChangeTimes->{{3.9643509347199173`*^9, 3.9643509718955*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[13]:=",ExpressionUUID->"09b82604-0a86-4014-b088-c49e5ec6c6bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cqn", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"avePoly", "[", "a", "]"}], "/", 
       RowBox[{"avenx", "^", "a"}]}], "//", "FullSimplify"}], ")"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"4", "-", "n", "+", 
       SqrtBox[
        RowBox[{"24", "+", 
         SuperscriptBox["n", "2"]}]]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}]]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9626289660983973`*^9, 3.962628979667713*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e4fcd881-f065-43bd-a589-59c691ea2871"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "*", "Specific", " ", "moments", " ", "C_", "2", " ", "to", " ", "C_", "5",
     " ", "as", " ", "function", " ", "of", " ", "x"}], "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", "\[Alpha]Y"}], "]"}]}], "**)"}]], "Input",
 CellChangeTimes->{
  3.964351139580496*^9},ExpressionUUID->"1ac4a61b-ca04-483c-a43c-\
94315764a239"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2x", "=", 
   FractionBox[
    RowBox[{"2", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], "2"]]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9643510808422422`*^9, 3.964351087263825*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"6aa30d00-83aa-4ec6-b09f-a6f3533432e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3x", "=", 
   FractionBox[
    RowBox[{"6", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"37", "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}]}],
        ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], "2"]]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9643510928065577`*^9, 3.96435109556054*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"10eeac47-ee10-4210-aa84-901516c02845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4x", "=", 
   FractionBox[
    RowBox[{"24", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"204", "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"614", "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"619", "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "205"}], "+", 
                 RowBox[{"x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1611"}], "+", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"701", "+", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "71"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], "4"]]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.964351100874185*^9, 3.964351104027905*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"591e0da2-7b3f-4943-8b64-47ad27a7c763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5x", "=", 
   FractionBox[
    RowBox[{"120", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"720", "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1830", "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"690", "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "59"}], "+", 
                 RowBox[{"4", " ", "x", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2683"}], "+", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1083", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "73"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], "4"]]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.964351109782403*^9, 3.964351112053885*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"0fbe0411-fd17-482a-812f-1a48e95f16ea"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "*", "Specific", " ", "moments", " ", "C_", "2", " ", "to", " ", "C_", "5",
     " ", "as", " ", "functions", " ", "of"}], " ", "<", "m", ">", " ", 
   RowBox[{"denoted", " ", "by", " ", "n"}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.964351019226158*^9, 3.964351041214404*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2a9387da-609c-4048-8642-a0e29b95d2d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2n", "=", 
   FractionBox[
    RowBox[{"24", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"]}], "-", 
     RowBox[{"5", " ", 
      SqrtBox[
       RowBox[{"24", "+", 
        SuperscriptBox["n", "2"]}]]}]}], 
    SuperscriptBox["n", "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.964350981795875*^9, 3.964350988381441*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"1242ba84-7f2e-47a4-b954-34241655d33c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3n", "=", 
   FractionBox[
    RowBox[{"145", "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["n", "2"]}], "-", 
     RowBox[{"30", " ", 
      SqrtBox[
       RowBox[{"24", "+", 
        SuperscriptBox["n", "2"]}]]}]}], 
    SuperscriptBox["n", "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.964350993277247*^9, 3.964350996810143*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2a283eab-d007-4854-a8f0-582a66aadaef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4n", "=", 
   FractionBox[
    RowBox[{"7080", "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["n", "4"]}], "-", 
     RowBox[{"1445", " ", 
      SqrtBox[
       RowBox[{"24", "+", 
        SuperscriptBox["n", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"511", "-", 
        RowBox[{"90", " ", 
         SqrtBox[
          RowBox[{"24", "+", 
           SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], 
    SuperscriptBox["n", "4"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.964351002414156*^9, 3.964351005984145*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"67ff1df2-fb05-41a4-9ea8-f95265341010"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5n", "=", 
   FractionBox[
    RowBox[{"106561", "-", 
     RowBox[{"21750", " ", 
      SqrtBox[
       RowBox[{"24", "+", 
        SuperscriptBox["n", "2"]}]]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"269", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"40", " ", 
         SqrtBox[
          RowBox[{"24", "+", 
           SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], 
    SuperscriptBox["n", "4"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.964351012153449*^9, 3.964351014669752*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e863aee5-f0af-4543-a41e-ef621a98bb4e"]
},
WindowSize->{Full, Full},
WindowMargins->{{-11, Automatic}, {Automatic, 33}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"862625ed-72fd-41a5-b63e-c1b3c0fba305"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 278, 6, 37, "Input",ExpressionUUID->"d0076754-0638-4f4d-886f-64af98b61df7"],
Cell[839, 28, 593, 18, 58, "Input",ExpressionUUID->"23de5b32-13a6-49fb-85ee-989adf23da1a"],
Cell[1435, 48, 244, 5, 37, "Input",ExpressionUUID->"dbc07b02-233d-4844-9b64-83fa54b98df7"],
Cell[1682, 55, 370, 10, 57, "Input",ExpressionUUID->"813a1bb1-4c0a-4718-b2ff-eafa03500965"],
Cell[2055, 67, 268, 6, 37, "Input",ExpressionUUID->"654da23e-5716-4576-afeb-ff99ef393236"],
Cell[2326, 75, 863, 28, 70, "Input",ExpressionUUID->"bb7157b2-7503-42ba-9760-1467126c92ba"],
Cell[3192, 105, 401, 10, 37, "Input",ExpressionUUID->"ff060948-a8dd-486e-9682-18ca54684567"],
Cell[3596, 117, 352, 8, 37, "Input",ExpressionUUID->"f39d4e61-d7c2-48bb-b1d7-e424d26723ae"],
Cell[3951, 127, 425, 10, 37, "Input",ExpressionUUID->"09b82604-0a86-4014-b088-c49e5ec6c6bf"],
Cell[4379, 139, 707, 21, 69, "Input",ExpressionUUID->"e4fcd881-f065-43bd-a589-59c691ea2871"],
Cell[5089, 162, 379, 10, 37, "Input",ExpressionUUID->"1ac4a61b-ca04-483c-a43c-94315764a239"],
Cell[5471, 174, 815, 25, 63, "Input",ExpressionUUID->"6aa30d00-83aa-4ec6-b09f-a6f3533432e2"],
Cell[6289, 201, 788, 25, 63, "Input",ExpressionUUID->"10eeac47-ee10-4210-aa84-901516c02845"],
Cell[7080, 228, 1418, 40, 63, "Input",ExpressionUUID->"591e0da2-7b3f-4943-8b64-47ad27a7c763"],
Cell[8501, 270, 1388, 40, 63, "Input",ExpressionUUID->"0fbe0411-fd17-482a-812f-1a48e95f16ea"],
Cell[9892, 312, 415, 8, 37, "Input",ExpressionUUID->"2a9387da-609c-4048-8642-a0e29b95d2d1"],
Cell[10310, 322, 453, 13, 68, "Input",ExpressionUUID->"1242ba84-7f2e-47a4-b954-34241655d33c"],
Cell[10766, 337, 455, 13, 68, "Input",ExpressionUUID->"2a283eab-d007-4854-a8f0-582a66aadaef"],
Cell[11224, 352, 704, 21, 74, "Input",ExpressionUUID->"67ff1df2-fb05-41a4-9ea8-f95265341010"],
Cell[11931, 375, 713, 21, 74, "Input",ExpressionUUID->"e863aee5-f0af-4543-a41e-ef621a98bb4e"]
}
]
*)


